Moser Flow: Divergence-based Generative Modeling on Manifolds

We are interested in learning generative models for complex geometries described via manifolds, such as spheres, tori, and other implicit surfaces. Current extensions of existing (Euclidean) generative models are restricted to specific geometries and typically suffer from high computational costs. We introduce Moser Flow (MF), a new class of generative models within the family of continuous normalizing flows (CNF). MF also produces a CNF via a solution to the change-of-variable formula, however differently from other CNF methods, its model (learned) density is parameterized as the source (prior) density minus the divergence of a neural network (NN). The divergence is a local, linear differential operator, easy to approximate and calculate on manifolds. Therefore, unlike other CNFs, MF does not require invoking or backpropagating through an ODE solver during training. Furthermore, representing the model density explicitly as the divergence of a NN rather than as a solution of an ODE facilitates learning high fidelity densities. Theoretically, we prove that MF constitutes a universal density approximator under suitable assumptions. Empirically, we demonstrate for the first time the use of flow models for sampling from general curved surfaces and achieve significant improvements in density estimation, sample quality, and training complexity over existing CNFs on challenging synthetic geometries and real-world benchmarks from the earth and climate sciences.

==> images/1d/script_moser_flow.m <==
% moser flow 1D illustration
%to make precise take the 1D torus: that is periodic functions.

x_n = 50;%9;
t_n = 5;
x = linspace(0,1,x_n);% 0:0.01:1;
t = linspace(0,1,t_n);% 0:0.2:1

%define source density nu
s1 = 0.2;
x1 = 0.4;
nu_ = @(s) 1.0*exp(-0.5*((s-x1)./s1).^2) + 0.5;
c = integral(nu_, 0, 1);
nu = @(s) nu_(s)/c; %make its integral 1

%define the target density mu
s2 = 0.2
x2 = 0.1
s3 = 0.1
x3 = 0.8
mu_ =  @(s) 1.0*exp(-0.5*((s-x2)./s2).^2)  + 1.0*exp(-0.5*((s-x3)./s3).^2) + 0.5
c = integral(mu_, 0, 1);
mu = @(s) mu_(s)/c; %make its integral 1

%plot densities
figure;
plot(x,nu(x),x,mu(x))
axis([0,1,0,2])

fig1 = figure;
hold on;
for i=1:t_n
    plot(x, (1-t(i))*nu(x) + t(i)*mu(x), 'Linewidth', 5)    
end
hold off;
axis equal;
axis off;
set(fig1, 'color', 'white');

%compute u_t(x)
ut = zeros(t_n,x_n);
xx = zeros(t_n,x_n);
tt = zeros(t_n,x_n);
for i=1:t_n
    for j=1:x_n
        ut(i,j) = integral(@(s) nu(s)-mu(s),0.0,x(j)) / ((1-t(i))*nu(x(j)) + t(i)*mu(x(j)));
        xx(i,j) = x(j);
        tt(i,j) = t(i);
    end
    
end
       
fig2 = figure; 
quiver( xx(:), tt(:), ut(:), xx(:)*0 , 0.8, 'LineWidth', 2,'ShowArrowHead' ,'off');
axis equal;
axis off;
set(fig2, 'color','white');

==> images/1d/script_moser_flow_1d_torus.m <==
% moser flow 1D illustration
%to make precise take the 1D torus: that is periodic functions.

x_n = 100;%10;
t_n = 5;
x = linspace(0,1,x_n);% 0:0.01:1;
t = linspace(0,1,t_n);% 0:0.2:1

%define source density nu
s1 = 0.2;
x1 = 0.4;
% nu_ = @(s) 1.0*exp(-0.5*((s-x1)./s1).^2) + 0.5;
nu_ = @(s) abs(sin(2*pi*(s-0.0)*0.5))+0.01;


c = integral(nu_, 0, 1);
nu = @(s) nu_(s)/c; %make its integral 1

%define the target density mu
s2 = 0.2
x2 = 0.1
s3 = 0.1
x3 = 0.8

%mu_ =  @(s) 1.0*exp(-0.5*((s-x2)./s2).^2)  + 1.0*exp(-0.5*((s-x3)./s3).^2) + 0.5

mu_ = @(s) abs(sin(2*pi*s) + 0.5*sin(2*pi*s*2.0)) +  0.25

c = integral(mu_, 0, 1);
mu = @(s) mu_(s)/c; %make its integral 1

%plot densities
figure;
plot(x,nu(x),x,mu(x))
axis([0,1,0,2])

fig1 = figure;
hold on;
for i=1:t_n
    plot(x, (1-t(i))*nu(x) + t(i)*mu(x), 'Linewidth', 5)    
end
hold off;
axis equal;
axis off;
set(fig1, 'color', 'white');

%compute u_t(x)
ut = zeros(t_n,x_n);
xx = zeros(t_n,x_n);
tt = zeros(t_n,x_n);
for i=1:t_n
    for j=1:x_n
        ut(i,j) = integral(@(s) nu(s)-mu(s),0.0,x(j)) / ((1-t(i))*nu(x(j)) + t(i)*mu(x(j)));
        xx(i,j) = x(j);
        tt(i,j) = t(i);
    end
    
end
       
fig2 = figure; 
quiver( xx(:), tt(:), ut(:), xx(:)*0 , 0.5, 'LineWidth', 2,'ShowArrowHead' ,'off');
axis equal;
axis off;
set(fig2, 'color','white');
